Data Assimilation: A Mathematical Introduction

These notes provide a systematic mathematical treatment of the subject of data assimilation.

==> matlab_files/p10c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p10c.m Continuous 3DVAR Filter, double-well
%% setup

J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=1e-1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=1;rng(sd);% choose random number seed

m=zeros(J,1);v=m;z=m;z(1)=0;% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
eta=.1;% stabilization coefficient 0 < eta << 1
c=gamma^2/eta;H=1;% covariance and observation operator
tau=0.01;% time discretization is tau
K=tau*(c*H')/(H*c*H'*tau+gamma^2);% Kalman gain

%% solution % assimilate!

for j=1:J        
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + sigma*sqrt(tau)*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation
    mhat=m(j)+tau*alpha*(m(j)-m(j)^3);% estimator predict
    d=(z(j+1)-z(j))/tau-H*mhat;% innovation
    m(j+1)=mhat+K*d;% estimator update
end
js=201;% plot truth, mean, standard deviation, observations
figure;plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c),'r--',tau*[0:js-1],m(1:js)-sqrt(c),'r--');
hold;grid;xlabel('t');title('3DVAR Filter')

figure;plot(tau*[0:J],c*[0:J].^0);hold
plot(tau*[0:J],c*[0:J].^0,'m','Linewidth',2);grid
hold;xlabel('t');title('3DVAR Filter Covariance');

figure;plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('3DVAR Filter Error')










==> matlab_files/p11c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p11c.m  Extended Kalman-Bucy Filter, double-well
%% setup

J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=.1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=1;rng(sd);% choose random number seed

m=zeros(J,1);v=m;z=m;z(1)=0;c=m;% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
c(1)=10*C0;H=1;% initial covariance and observation operator
tau=0.01;% time discretization is tau

%% solution % assimilate!

for j=1:J 
    
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + sigma*sqrt(tau)*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation

    mhat=m(j)+tau*alpha*(m(j)-m(j)^3);% estimator predict
    chat=(1+tau*alpha*(1-3*m(j)^2))*c(j)* ...
        (1+tau*alpha*(1-3*m(j)^2))+sigma^2*tau;% covariance predict  
    
    d=(z(j+1)-z(j))/tau-H*mhat;% innovation
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2);% Kalman gain
    m(j+1)=mhat+K*d;% estimator update
    c(j+1)=(1-K*H)*chat;% covariance update
    
end

js=201;% plot truth, mean, standard deviation, observations
figure;plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c(1:js)),'r--');
plot(tau*[0:js-1],m(1:js)-sqrt(c(1:js)),'r--');hold;grid;xlabel('t');
title('ExKF')

figure;plot(tau*[0:J],c);hold
plot(tau*[0:J],cumsum(c)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');
title('ExKF Covariance');

figure;plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');
title('ExKF Error')











==> matlab_files/p12c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p12c.m Ensemble Kalman Filter (PO), double-well
%% setup

J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=.1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=1;rng(sd);% choose random number seed
N=10;% number of ensemble members

m=zeros(J,1);v=m;z=m;z(1)=0;c=m;U=zeros(J,N);% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
c(1)=10*C0;H=1;% initial covariance and observation operator
U(1,:)=m(1)+sqrt(c(1))*randn(1,N);m(1)=sum(U(1,:))/N;% initial ensemble
tau=0.01;st=sigma*sqrt(tau);% time discretization is tau

%% solution % assimilate!

for j=1:J   
    
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + st*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation

    Uhat=U(j,:)+tau*alpha*(U(j,:)-U(j,:).^3)+st*randn(1,N);% ensemble predict
    mhat=sum(Uhat)/N;% estimator predict
    chat=(Uhat-mhat)*(Uhat-mhat)'/(N-1);% covariance predict  

    d=(z(j+1)-z(j)+sqrt(tau)*gamma*randn(1,N))/tau-H*Uhat;% innovation
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2);% Kalman gain
    U(j+1,:)=Uhat+K*d;% ensemble update
    m(j+1)=sum(U(j+1,:))/N;% estimator update
    c(j+1)=(U(j+1,:)-m(j+1))*(U(j+1,:)-m(j+1))'/(N-1);% covariance update    
    
end

js=201;% plot truth, mean, standard deviation, observations
figure(1);plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c(1:js)),'r--');
plot(tau*[0:js-1],m(1:js)-sqrt(c(1:js)),'r--');hold;grid;xlabel('t');
title('EnKF')

figure(2);plot(tau*[0:J],c);hold
plot(tau*[0:J],cumsum(c)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('EnKF Covariance');

figure(3);plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('EnKF Error')









==> matlab_files/p13c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p13c.m Ensemble Kalman Filter (ETKF), double-well
%% setup

J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=.1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=1;rng(sd);% choose random number seed
N=10;% number of ensemble members

m=zeros(J,1);v=m;z=m;z(1)=0;c=m;U=zeros(J,N);% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
c(1)=10*C0;H=1;% initial covariance and observation operator
U(1,:)=m(1)+sqrt(c(1))*randn(1,N);m(1)=sum(U(1,:))/N;% initial ensemble
tau=0.01;st=sigma*sqrt(tau);% time discretization is tau

%% solution % assimilate!

for j=1:J    
    
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + st*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation

    Uhat=U(j,:)+tau*alpha*(U(j,:)-U(j,:).^3)+st*randn(1,N);% ensemble predict
    mhat=sum(Uhat)/N;% estimator predict
    Xhat=(Uhat-mhat)/sqrt(N-1);% centered ensemble
    chat=Xhat*Xhat';% covariance predict
    T=sqrtm(inv(eye(N)+Xhat'*H'*H*Xhat*tau/gamma^2));% square-root transform
    X=Xhat*T;% transformed centered ensemble
    
    d=(z(j+1)-z(j))/tau-H*mhat;randn(1,N);% innovation
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2);% Kalman gain
    m(j+1)=mhat+K*d;% estimator update
    U(j+1,:)=m(j+1)+X*sqrt(N-1);% ensemble update
    c(j+1)=X*X';% covariance update
    
end
js=201;% plot truth, mean, standard deviation, observations
figure;plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c(1:js)),'r--');
plot(tau*[0:js-1],m(1:js)-sqrt(c(1:js)),'r--');hold;grid;xlabel('t');
title('EnKF(ETKF)');
figure;plot(tau*[0:J],c);hold
plot(tau*[0:J],cumsum(c)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('EnKF(ETKF) Covariance');
figure;plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('EnKF(ETKF) Error')







==> matlab_files/p14c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p14c.m Particle Filter (SIRS), double-well
%% setup

J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=.1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=1;rng(sd);% Choose random number seed
N=10;% number of ensemble members

m=zeros(J,1);v=m;z=m;z(1)=0;c=m;U=zeros(J,N);% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
c(1)=10*C0;H=1;% initial covariance and observation operator
U(1,:)=m(1)+sqrt(c(1))*randn(1,N);m(1)=sum(U(1,:))/N;% initial ensemble
tau=0.01;st=sigma*sqrt(tau);% time discretization is tau

%% solution % Assimilate!

for j=1:J  
    
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + st*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation

    Uhat=U(j,:)+tau*alpha*(U(j,:)-U(j,:).^3)+st*randn(1,N);%ensemble predict
    d=(z(j+1)-z(j))/tau-H*Uhat;% ensemble innovation  
    what=exp(-1/2*(tau/gamma^2*d.^2));% weight update
    w=what/sum(what); randn(1,N);% normalize predict weights   
 
    ws=cumsum(w);% resample: compute cdf of weights
    for n=1:N
        ix=find(ws>rand,1,'first');% resample (i)
        U(j+1,n)=Uhat(ix);% resample (ii)
    end
    
    m(j+1)=sum(U(j+1,:))/N;% estimator update
    c(j+1)=(U(j+1,:)-m(j+1))*(U(j+1,:)-m(j+1))'/N;% covariance update
     
end
js=201;% plot truth, mean, standard deviation, observations
figure(1);plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c(1:js)),'r--');
plot(tau*[0:js-1],m(1:js)-sqrt(c(1:js)),'r--');hold;grid;xlabel('t');
title('Particle Filter (Standard)');
figure(2);plot(tau*[0:J],c);hold
plot(tau*[0:J],cumsum(c)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('Particle Filter (Standard) Covariance');
figure(3);plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('Particle Filter (Standard) Error')







==> matlab_files/p15c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p15c.m Particle Filter (SIRS, OP), double-well
%% setup
J=1e4;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=.1;% observational noise variance is gamma^2
sigma=3e-1;% dynamics noise variance is sigma^2
m0=0; C0=1;% prior initial condition mean and variance
sd=1;rng(sd);% Choose random number seed
N=10;% number of ensemble members

m=zeros(J,1);v=m;z=m;z(1)=0;c=m;U=zeros(J,N);% pre-allocate
v(1)=m0+sqrt(C0)*randn;% initial truth
m(1)=2*randn;% initial mean/estimate
c(1)=10*C0;H=1;% initial covariance and observation operator
U(1,:)=m(1)+sqrt(c(1))*randn(1,N);m(1)=sum(U(1,:))/N;% initial ensemble
tau=0.01;st=sigma*sqrt(tau);% time discretization is tau

%% solution % Assimilate!
for j=1:J   
    v(j+1)=v(j)+tau*alpha*(v(j)-v(j)^3) + st*randn;% truth
    z(j+1)=z(j)+tau*H*v(j+1) + gamma*sqrt(tau)*randn;% observation
      
    Sig=inv(inv(sigma^2*tau)+H'*inv(gamma^2/tau)*H);% optimal proposal cov
    em=Sig*(inv(sigma^2*tau)*(U(j,:)+tau*alpha*(U(j,:)-U(j,:).^3))+ ...
        H'*inv(gamma^2/tau)*(z(j+1)-z(j))/tau);% optimal proposal mean
    Uhat=em+sqrt(Sig)*randn(1,N);% ensemble optimally importance sampled     
    
    d=(z(j+1)-z(j))/tau-H*(U(j,:)+tau*alpha*(U(j,:)-U(j,:).^3));% ensemble innov  
    what=exp(-1/2/(sigma^2*tau+gamma^2/tau)*d.^2);% weight update
    w=what/sum(what);randn(1,N);% normalize predict weights 
    
    ws=cumsum(w);% resample: compute cdf of weights
    for n=1:N
        ix=find(ws>rand,1,'first');% resample (i)
        U(j+1,n)=Uhat(ix);% resample (ii)
    end
    
    m(j+1)=sum(U(j+1,:))/N;% estimator update
    c(j+1)=(U(j+1,:)-m(j+1))*(U(j+1,:)-m(j+1))'/N;% covariance update
end

js=201;% plot truth, mean, standard deviation, observations
figure(1);plot(tau*[0:js-1],v(1:js));hold;plot(tau*[0:js-1],m(1:js),'m');
plot(tau*[0:js-1],m(1:js)+sqrt(c(1:js)),'r--');
plot(tau*[0:js-1],m(1:js)-sqrt(c(1:js)),'r--');hold;grid;xlabel('t');
title('Particle Filter (Optimal)');
figure(2);plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');title('Particle Filter (Optimal) Error')
figure(3);plot(tau*[0:J],(v-m).^2);hold;
plot(tau*[0:J],cumsum((v-m).^2)./[1:J+1]','m','Linewidth',2);grid
hold;xlabel('t');
title('Particle Filter (Optimal) Error')









==> matlab_files/p16c.m <==
function this=p16c
clear;set(0,'defaultaxesfontsize',20);format long
%%% p16c.m  ExKF, Lorenz 63
%% setup

J=1e5;% number of steps
a=10;b=8/3;r=28;% define parameters
gamma=2e-1;% observational noise variance is gamma^2
sigma=2e0;% dynamics noise variance is sigma^2
I=eye(3);C0=I;% prior initial condition covariance
m0=zeros(3,1);% prior initial condition mean
sd=1;rng(sd);% choose random number seed

m=zeros(3,J);v=m;z=m(1,:);z(1)=0;c=zeros(3,3,J);% pre-allocate
v(:,1)=m0+sqrtm(C0)*randn(3,1);% initial truth
m(:,1)=10*randn(3,1);% initial mean/estimate
c(:,:,1)=10*C0;% initial covariance operator
H=[0,0,1];% observation operator
%H=[1,0,0];% observation operator
tau=1e-4;% time discretization is tau

%% solution % assimilate!
for j=1:J     
    v(:,j+1)=v(:,j)+tau*f(v(:,j),a,b,r) + sigma*sqrt(tau)*randn(3,1);% truth
    z(:,j+1)=z(:,j)+tau*H*v(:,j+1) + gamma*sqrt(tau)*randn;% observation
    mhat=m(:,j)+tau*f(m(:,j),a,b,r);% estimator predict
    chat=(I+tau*Df(m(:,j),a,b))*c(:,:,j)* ...
        (I+tau*Df(m(:,j),a,b))'+sigma^2*tau*I;% covariance predict  
    d=(z(j+1)-z(j))/tau-H*mhat;% innovation
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2);% Kalman gain     
    m(:,j+1)=mhat+K*d;% estimator update
    c(:,:,j+1)=(I-K*H)*chat;% covariance update         
end

figure;js=j;
plot(tau*[0:js-1],v(2,1:js));hold;plot(tau*[0:js-1],m(2,1:js),'m');
plot(tau*[0:js-1],m(2,1:js)+reshape(sqrt(c(2,2,1:js)),1,js),'r--');
plot(tau*[0:js-1],m(2,1:js)-reshape(sqrt(c(2,2,1:js)),1,js),'r--');
hold;grid;xlabel('t');legend('u_2','m_2','m_2 \pm c_2^{1/2}')
title('ExKF, L63, u_1 observed');Jj=min(J,j);
figure;plot(tau*[0:Jj-1],sum((v(:,1:Jj)-m(:,1:Jj)).^2));hold;
grid;hold;xlabel('t');title('ExKF, L63, MSE, u_1 observed')

function rhs=f(y,a,b,r)
rhs(1,1)=a*(y(2)-y(1));
rhs(2,1)=-a*y(1)-y(2)-y(1)*y(3);
rhs(3,1)=y(1)*y(2)-b*y(3)-b*(r+a);
function A=Df(y,a,b)
A(1,:)=[-a,a,0];
A(2,:)=[-a-y(3),-1,-y(1)];
A(3,:)=[y(2),y(1),-b];










==> matlab_files/p17c.m <==
function this=p17c
clear;set(0,'defaultaxesfontsize',20);format long
%%% p17c.m  ExKF, Lorenz 96
%% setup

q=2;r=3;n=2;N=r*n;% observe q/r coordinates in N dimensions
J=5e4;F=8;% number of steps and parameter
gamma=1e-1;% observational noise variance is gamma^2
sigma=1e0;% dynamics noise variance is sigma^2
I=eye(N);C0=I;% prior initial condition covariance
m0=zeros(N,1);% prior initial condition mean
sd=1;rng(sd);% choose random number seed

m=zeros(N,J);v=m;z=m(1:q*n,:);c=zeros(N,N,J);% pre-allocate
v(:,1)=m0+sqrtm(C0)*randn(N,1);% initial truth
m(:,1)=10*randn(N,1);% initial mean/estimate
c(:,:,1)=25*C0;% initial covariance operator
H=zeros(q*n,N);for k=1:n;H(q*(k-1)+1:q*k,r*(k-1)+1:r*k)= ...
        [eye(q),zeros(q,r-q)];end% observation operator 
tau=1e-4;% time discretization is tau

%% solution % assimilate!
for j=1:J 
    v(:,j+1)=v(:,j)+tau*f(v(:,j),F) + sigma*sqrt(tau)*randn(N,1);% truth
    z(:,j+1)=z(:,j)+tau*H*v(:,j+1) + gamma*sqrt(tau)*randn(q*n,1);% observation
    mhat=m(:,j)+tau*f(m(:,j),F);% estimator predict
    chat=(I+tau*Df(m(:,j),N))*c(:,:,j)* ...
        (I+tau*Df(m(:,j),N))'+sigma^2*tau*I;% covariance predict      
    d=(z(:,j+1)-z(:,j))/tau-H*mhat;% innovation
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2*eye(q*n));% Kalman gain
    m(:,j+1)=mhat+K*d;% estimator update
    c(:,:,j+1)=(I-K*H)*chat;% covariance update
end

figure;js=j;
plot(tau*[0:js-1],v(2,1:js));hold;plot(tau*[0:js-1],m(2,1:js),'m');
plot(tau*[0:js-1],m(2,1:js)+reshape(sqrt(c(2,2,1:js)),1,js),'r--');
plot(tau*[0:js-1],m(2,1:js)-reshape(sqrt(c(2,2,1:js)),1,js),'r--');
hold;grid;xlabel('t');legend('u_2','m_2','m_2 \pm c_2^{1/2}')
title('ExKF, L96, 2/3 observed');Jj=min(J,j);
figure;plot(tau*[0:Jj-1],sum((v(:,1:Jj)-m(:,1:Jj)).^2/N));hold;
grid;hold;xlabel('t');title('ExKF, L96, MSE, 2/3 observed')

function rhs=f(y,F)
rhs=[y(end);y(1:end-1)].*([y(2:end);y(1)] - ...
    [y(end-1:end);y(1:end-2)]) - y + F*y.^0;
function A=Df(y,N)
A=-eye(N);
A=A+diag([y(end);y(1:end-2)],1);A(end,1)=y(end-1);
A=A+diag(y(2:end-1),-2);A(1,end-1)=y(end);A(2,end)=y(1);
A=A+diag(([y(3:end);y(1)] - [y(end);y(1:end-2)]),-1);
A(1,end)=y(2)-y(end-1);










==> matlab_files/p18.m <==
clear all
set(0,'defaultaxesfontsize',20)
format long

%setting up the parameters of the problem
a=10;
b=8/3;
r=28;
rng('default'); %always using the same random numbers
initial=randn(3,1);
initial1=initial;
initial1(1)=initial(1)+0.0001;

%calculating the 
[t1,y]=ode45(@(t,y) p16(t,y,a,b,r), [0 100], initial);
[t,y1]=ode45(@(t,y) p16(t,y,a,b,r), t1, initial1);

for i=1:length(t)
error(i)=norm(y(i,:)-y1(i,:),2);
end


figure(1), semilogy(t,error,'b')
axis([0 100 10^-6 10^2])
set(gca,'YTick',[10^-6 10^-4 10^-2 10^0 10^2])
%set(gca,'XTickLabel',{'-pi','-pi/2','0','pi/2','pi'})

==> matlab_files/p19.m <==
clear all
set(0,'defaultaxesfontsize',20)
format long

%setting up the parameters of the problem
J=40;
F=8;
rng('default'); %always using the same random numbers
initial=randn(J,1);
initial1=initial;
initial1(1)=initial(1)+0.0001;

%calculating the 
[t1,y]=ode45(@(t,y) p17(t,y,F,J), [0 100], initial);
[t,y1]=ode45(@(t,y) p17(t,y,F,J), t1, initial1);

figure(1), plot(t,y(:,1),'b')
figure(2), plot(y(:,1),y(:,J),'b')
figure(3), plot(y(:,1),y(:,J-1),'b')


for i=1:length(t)
error(i)=norm(y(i,:)-y1(i,:),2);
end


figure(4), semilogy(t,error,'b')
axis([0 100 10^-6 10^2])
set(gca,'YTick',[10^-6 10^-4 10^-2 10^0 10^2])
%set(gca,'XTickLabel',{'-pi','-pi/2','0','pi/2','pi'})

==> matlab_files/p1c.m <==
clear; set(0,'defaultaxesfontsize',20); format long
%%% p1c.m behaviour of the double well potential with noise

tau=0.01; T=5e4; t=[0:tau:T];% set up integration constants
x0=3; eps=0.08; Sigma=sqrt(2*eps);% set the SDE coefficients
N=length(t); x=zeros(1,N); x(1)=x0; % set initial conditions
sd=0;rng(sd);% choose random number seed
dW=sqrt(tau)*randn(N-1,1);% precalculate the Brownian increments used

% Euler implementation of the OU
for i=1:N-1
    x(i+1)=x(i)+tau*x(i)*(1-x(i)^2)+Sigma*dW(i);
end

dx=0.01;z=[-5:dx:5]; V=hist(x,z);
p=exp(-0.25*eps^-1*(1-z.^2).^2); p1=p/trapz(z,p);

figure(1), plot(t,x,'k','LineWidth',2)
axis([0 1000 -3 3])
figure(2), plot(z,V./(dx*sum(V)),'r',z,p1,'k','LineWidth',2)
axis([-2 2 0 1.5])
legend 'empirical measure' 'invariant measure'


==> matlab_files/p2_5.m <==
function this=p2_5
clear all;set(0,'defaultaxesfontsize',20);format long
%%% p2.5.m - behaviour of Lorenz '63 (Ex. 1.6) 

%set up the parameters of the problem
a=10;
b=8/3;
r=28;
sd=1;rng(sd); %always using the same random numbers
initial=randn(3,1);
initial1=initial;
initial1(1)=initial(1)+0.0001;

%calculate the trajectory
[t1,y]=ode45(@(t,y) lorenz63(t,y,a,b,r), [0 100], initial);
[t,y1]=ode45(@(t,y) lorenz63(t,y,a,b,r), t1, initial1);

for i=1:length(t)
error(i)=norm(y(i,:)-y1(i,:),2);
end


figure(1), semilogy(t,error,'b')
axis([0 100 10^-6 10^2])
set(gca,'YTick',[10^-6 10^-4 10^-2 10^0 10^2])
%set(gca,'XTickLabel',{'-pi','-pi/2','0','pi/2','pi'})

function dy=lorenz63(t,y,a,b,r)

dy(1)=a*(y(2)-y(1));
dy(2)=-a*y(1)-y(2)-y(1)*y(3);
dy(3)=y(1)*y(2)-b*y(3)-b*(r+a);

dy=dy';

==> matlab_files/p2_6.m <==
function this=p2_6
clear all;set(0,'defaultaxesfontsize',20);format long
%%% p2.6.m - behaviour of Lorenz '96 (Ex. 1.7) 

%set up the parameters of the problem
J=40;
F=8;
rng('default'); %always using the same random numbers
initial=randn(J,1);
initial1=initial;
initial1(1)=initial(1)+0.0001;

%calculate the trajectory
[t1,y]=ode45(@(t,y) lorenz96(t,y,F,J), [0 100], initial);
[t,y1]=ode45(@(t,y) lorenz96(t,y,F,J), t1, initial1);

figure(1), plot(t,y(:,1),'b')
figure(2), plot(y(:,1),y(:,J),'b')
figure(3), plot(y(:,1),y(:,J-1),'b')


for i=1:length(t)
error(i)=norm(y(i,:)-y1(i,:),2);
end


figure(4), semilogy(t,error,'b')
axis([0 100 10^-6 10^2])
set(gca,'YTick',[10^-6 10^-4 10^-2 10^0 10^2])
%set(gca,'XTickLabel',{'-pi','-pi/2','0','pi/2','pi'})

function dy=lorenz96(t,y,F,J)

%setting the first two lines 
dy(1)=y(J)*(y(2)-y(J-1))-y(1)+F;
dy(2)=y(1)*(y(3)-y(J))-y(2)+F;
 
%recursion is fine here
for j=3:J-1
    dy(j)=y(j-1)*(y(j+1)-y(j-2))-y(j)+F;
end

%setting the last line
dy(J)=y(J-1)*(y(1)-y(J-2))-y(J)+F;


dy=dy';

==> matlab_files/p2c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
% p2c.m - smoothing problem for continuous time OU process
%% setup
C0=5;m0=4;% variance and mean of the prior
sd=1;rng(sd);% choose random number seed
T=10; tau=0.01; t=[0:tau:T]; N=length(t);% time discretization
lambda=-0.5;% dynamics determined by lambda
gamma=1;% observational noise variance is gamma^2

%% truth
vt=zeros(N,1);  z=zeros(N,1);% preallocate space to save time
vt(1)=0.5; z(1)=0;% truth initial condition
dW=sqrt(tau)*randn(N-1,1);% precalculating the Brownian increments used
    for i=1:N-1
        % can be replaced Psi for each problem
        vt(i+1)=exp(lambda*tau)*vt(i);% create truth
        z(i+1)=z(i)+tau*vt(i)+gamma*dW(i);% create data
   end

%% solution
v0=[-10:0.01:10];% construct vector of different initial data
Xi3=zeros(length(v0),1); Idet=Xi3; Jdet=Xi3;% preallocate space to save time
for j=1:length(v0) 
   Jdet(j)=1/2/C0*(v0(j)-m0)^2;% background penalization
   Xi3(j)=1/2*v0(j)^2*gamma^-2*(exp(2*lambda*T)-1)/(2*lambda)- ...
    sum(v0(j)*exp(lambda*t(1:end-1)).*diff(z)')/gamma^2;
   Idet(j)=Xi3(j)+Jdet(j);
end

constant=trapz(v0,exp(-Idet));% approximate normalizing constant
P=exp(-Idet)/constant;% normalize posterior distribution
prior=normpdf(v0,m0,C0); % calculate prior distribution

figure(1),plot(v0,prior,'k','LineWidth',2)
hold on, plot(v0,P,'r--','LineWidth',2), xlabel 'v_0',
legend 'prior' T=10^2  

==> matlab_files/p3c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p3c.m - smoothing problem for continuous time double-well
%%  setup

C0=5;% variance of the prior
m0=-4;% mean of the prior
sd=1;rng(sd);% choose random number seed
T=10; tau=0.01; t=[0:tau:T]; N=length(t);% time discretization
gamma=1;% observational noise variance is gamma^2

%% truth

vt=zeros(N,1);  z=zeros(N,1);% preallocate space to save time
vt(1)=0.5; z(1)=0;% truth initial condition
dW=sqrt(tau)*randn(N-1,1);% precalculate the Brownian increments used
    for i=1:N-1
        % can be replaced Psi for each problem
        vt(i+1)=vt(i)+tau*(vt(i)-vt(i)^3);  
        z(i+1)=z(i)+tau*vt(i)+gamma*dW(i);% create data
   end

%% solution

v0=[-10:0.01:10];% construct vector of different initial data
Xi3=zeros(length(v0),1); Idet=Xi3; Jdet=Xi3;% preallocate space to save time
for j=1:length(v0) 
    vv=zeros(N,1); vv(1)=v0(j);
   Jdet(j)=1/2/C0*(v0(j)-m0)^2;% background penalization
   for i=1:N-1
        vv(i+1)=vv(i)+tau*(vv(i)-vv(i)^3); 
        Xi3(j)=Xi3(j)+(tau*0.5*vv(i)^2-vv(i)*(z(i+1)-z(i)))/gamma^2;
   end
       Idet(j)=Jdet(j)+Xi3(j);
end


constant=trapz(v0,exp(-Idet));% approximate normalizing constant
P=exp(-Idet)/constant;% normalize posterior distribution
prior=normpdf(v0,m0,C0); % calculate prior distribution    

figure(1),plot(v0,prior,'k','LineWidth',2)
hold on, plot(v0,P,'r--','LineWidth',2), xlabel 'v_0',
legend 'prior' T=10  

==> matlab_files/p4c.m <==
clear; set(0,'defaultaxesfontsize',20); format long
%%% p4c.m MCMC RWM algorithm for double well (Ex. 5.6)
%% setup

C0=5;% variance of the prior
m0=4;% mean of the prior
sd=1;rng(sd);% choose random number seed
T=1; tau=0.1; t=[0:tau:T]; N=length(t);% time discretization
gamma=1;% observational noise variance is gamma^2

%% truth
vt(1)=0.5;  z(1)=0;% truth initial condition
dW=sqrt(tau)*randn(N-1,1);% precalculate the Brownian increments used
Jdet=1/2/C0*(vt(1)-m0)^2;% background penalization
Xi3=0;% initialization model-data misfit functional
    for i=1:N-1
        % can be replaced Psi for each problem
        vt(i+1)=vt(i)+tau*(vt(i)-vt(i)^3);
        z(i+1)=z(i)+tau*vt(i)+gamma*dW(i); % create data
        Xi3=Xi3+(tau*0.5*vt(i)^2-vt(i)*(z(i+1)-z(i)))/gamma^2;
    end
Idet=Jdet+Xi3;% compute log posterior of the truth

%% solution
% Markov Chain Monte Carlo: N forward steps of the
% Markov Chain on R (with truth initial condition)
M=1e5;% number of samples
V=zeros(M,1);% preallocate space to save time
beta=0.5;% step-size of random walker 
v=vt(1);% truth initial condition (or else update I0) 
n=1; bb=0; rat(1)=0; 
while n<=M
    w=v+sqrt(2*beta)*randn;% propose sample from random walker
    vv(1)=w;
    Jdetprop=1/2/C0*(w-m0)^2;% background penalization
    Xi3prop=0;	
    for i=1:N-1
            vv(i+1)=vv(i)+tau*(vv(i)-vv(i)^3);
            Xi3prop=Xi3prop+(tau*0.5*vv(i)^2-vv(i)*(z(i+1)-z(i)))/gamma^2;
    end
    Idetprop=Jdetprop+Xi3prop;% compute log posterior of the proposal 	

    if rand<exp(Idet-Idetprop)% accept or reject proposed sample
        v=w; Idet=Idetprop; bb=bb+1;% update the Markov chain
    end
    rat(n)=bb/n;% running rate of acceptance
    V(n)=v;% store the chain
    n=n+1 ;
end
dx=0.05; v0=[-10:dx:10]; Z=hist(V,v0);% construct the posterior histogram 
figure(1), plot(v0,Z/trapz(v0,Z),'k','Linewidth',2)% visualize the posterior


==> matlab_files/p5_5.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p5.m MCMC pCN Dynamics algorithm for
%%% sin map (Ex. 1.3) with noise
%% setup

J=10;% number of steps
alpha=2.5;% dynamics determined by alpha
gamma=1;% observational noise variance is gamma^2
sigma=1;% dynamics noise variance is sigma^2
C0=1;% prior initial condition variance
m0=0;% prior initial condition mean
sd=10;rng(sd);% Choose random number seed
 
%% truth

ut=[sqrt(C0)*randn,sigma*randn(1,J)];% truth noise sequence
vt(1)=ut(1);% truth initial condition 
Phi=0;
for j=1:J
    vt(j+1)=alpha*sin(vt(j))+ut(j+1);% create truth
    y(j)=vt(j+1)+gamma*randn;% create data
    % calculate log likelihood phi(u;y) from (1.11)
    Phi=Phi+1/2/gamma^2*(y(j)-vt(j+1))^2;
end

%% solution
% Markov Chain Monte Carlo: N forward steps of the
% Markov Chain on R^{J} with truth initial condition
N=1e5;% number of samples
V=zeros(N,J+1);
beta=0.2;% step-size of pCN walker 
u=ut;v=vt;% truth initial condition (or update Phi)
n=1; bb=0; rat=0;
m=[m0,zeros(1,J)];
while n<=N 
    iota=[sqrt(C0)*randn,sigma*randn(1,J)];% Gaussian prior sample        
    w=m+sqrt(1-beta^2)*(u-m)+beta*iota;% propose sample from the pCN walker 
    vv(1)=w(1);
    Phiprop=0;    
    for j=1:J
        vv(j+1)=alpha*sin(vv(j))+w(j+1);% create path
        Phiprop=Phiprop+1/2/gamma^2*(y(j)-vv(j+1))^2;
    end
    
    if rand<exp(Phi-Phiprop)% accept or reject proposed sample
        u=w;v=vv;Phi=Phiprop;bb=bb+1;% update the Markov chain
    end    
       rat(n)=bb/n;% running rate of acceptance
       V(n,:)=v;% store the chain
       n=n+1;
end
%plot samples, truth, observations
figure;nn=round(rand*N);plot([0:J],V(nn,:));hold;plot([0:J],vt,'r','Linewidth',2);
plot([1:J],y,'g','Linewidth',2);for b=1:1e3; nn=round(rand*N);plot([0:J],V(nn,:));end
plot([0:J],vt,'r','Linewidth',2);plot([1:J],y,'g','Linewidth',2);hold
xlabel('j');legend('Posterior samples','truth','observations')
% trace plot and histogram
jay=J/2;[rho,ex]=hist(V(:,jay),100);figure;plot(V(1:1e4,jay));hold 
plot(rho*5e3/max(rho),ex,'r');title(strcat('v_{',num2str(jay-1),'}|Y_{',num2str(J),'}'))
legend(strcat('v^{(n)}_{',num2str(jay-1),'}|Y_{',num2str(J),'}'),'histogram');xlabel('n')
figure;plot(rat)
figure;plot(cumsum(V(1:N,1))./[1:N]')
xlabel('samples N')
ylabel('(1/N) \Sigma_{n=1}^N v_0^{(n)}')






==> matlab_files/p5c.m <==
clear; set(0,'defaultaxesfontsize',20); format long
%%% p5c.m MCMC INDEPENDENCE DYNAMICS SAMPLER algorithm in continuous time
%%% for double well (Ex 5.6) with noise

%% setup
m0=0;% prior initial condition mean
C0=1;% prior initial condition variance
gamma=0.5; % observational noise variance is gamma^2
tau=0.1; T=1;% timestep and final time of integraion
epsilon=0.08; sigma=sqrt(2*epsilon);% dynamics noise variance is sigma^2
sd=1;rng(sd);% Choose random number seed 
t=[0:tau:T]; J=length(t);% number of points where we approximate u
 
%% truth
vt=zeros(J,1);  z=zeros(J,1); dz=zeros(1,J-1);% preallocate space to save time
ut=sqrt(C0)*randn; z(1)=0;
dW_v=sqrt(tau)*randn(J,1);% truth noise sequence model
dW_z=sqrt(tau)*randn(J,1);% truth noise sequence observation 
vt(1)=ut(1);% truth initial condition 
Xi2=0; 

for j=1:J-1
    vt(j+1)=vt(j)+tau*vt(j)*(1-vt(j)^2)+sigma*dW_v(j);% create truth
    z(j+1)=z(j)+tau*vt(j)+gamma*dW_z(j);% create data
    dz(j)=z(j+1)-z(j);
    % calculate Xsi_2(v;z) from (5.27)
    Xi2=Xi2+(0.5*tau*vt(j)^2-vt(j)*dz(j))/gamma^2;
end

%% solution
% Markov Chain Monte Carlo: N forward steps of the
% Markov Chain on R^{J+1} with truth initial condition
N=1e4;% number of samples
V=zeros(N,J);% preallocate space to save time
v=vt;% truth initial condition 
n=1; bb=0; rat(1)=0; 
while n<=N
    w(1)=sqrt(C0)*randn;% propose sample from the prior distribution
    Xi2prop=0; 
    for j=1:J-1
    w(j+1)=w(j)+tau*w(j)*(1-w(j)^2)+sigma*sqrt(tau)*randn;
    Xi2prop=Xi2prop+(0.5*tau*w(j)^2-w(j)*dz(j))/gamma^2;
    end
    if rand<exp(Xi2-Xi2prop)% accept or reject proposed sample
       v=w; Xi2=Xi2prop; bb=bb+1;% update the Markov chain
    end
   rat(n)=bb/n;% running rate of acceptance
   V(n,:)=v;% store the chain
   n=n+1;
end
% plot acceptance ratio and cumulative sample mean
figure;plot(rat);figure;plot(cumsum(V(1:N,end))./[1:N]')
xlabel('samples N');ylabel('(1/N) \Sigma_{n=1}^N v_0^{(n)}')
figure; plot([1:1:N],V(:,end))


==> matlab_files/p6c.m <==
clear; set(0,'defaultaxesfontsize',20); format long
%%% p6c.m MCMC pCN algorithm algorithm in continuous time
%%% for double well (Ex 5.6) with noise
%% setup
m0=0;% prior initial condition mean
C0=1;% prior initial condition variance
gamma=0.5;% observational noise variance is gamma^2
tau=0.1; T=1;% timestep and final time of integration
epsilon=0.08; sigma=sqrt(2*epsilon);% dynamics noise variance is sigma^2
sd=1;rng(sd);% Choose random number seed 
t=[0:tau:T]; J=length(t);% number of points where we approximate u
%% truth
vt=zeros(1,J);  z=zeros(1,J); dz=zeros(1,J-1); dvt=zeros(1,J-1);% preallocate 
ut=[sqrt(C0)*randn,sigma*sqrt(tau)*randn(1,J-1)];% truth noise sequence
z(1)=0;dW_z=sqrt(tau)*randn(1,J-1);% truth noise sequence observation
vt(1)=ut(1);% truth initial condition 
Xi2=0; Xi1=0;
for j=1:J-1
    vt(j+1)=vt(j)+tau*vt(j)*(1-vt(j)^2)+ut(j+1); % create truth
    dvt(j)=vt(j+1)-vt(j);
    z(j+1)=z(j)+tau*vt(j)+gamma*dW_z(j); % create data
    dz(j)=z(j+1)-z(j);
    % calculate Xsi_2(v;z) from (5.27)
    Xi2=Xi2+(0.5*tau*vt(j)^2-vt(j)*dz(j))/gamma^2;
    Xi1=Xi1+(0.5*tau*(vt(j)*(1-vt(j)^2))^2- vt(j)*(1-vt(j)^2)*dvt(j))/sigma^2;
end
%% solution
% Markov Chain Monte Carlo: N forward steps of the
% Markov Chain on R^{J+1} with truth initial condition
N=1e5;% number of samples
V=zeros(N,J);% preallocate space to save time
v=vt;% truth initial condition 
beta=0.05;% step-size of pCN walker 
n=1; bb=0; rat(1)=0; 
m=[m0,zeros(1,J-1)];
while n<=N
    dW=[sqrt(C0)*randn,sigma*sqrt(tau)*randn(1,J-1)];% Brownian increments
    xi=cumsum(dW); % Brownian motion starting at a random initial condition
    w=m+sqrt(1-beta^2)*(v-m)+beta*xi;% propose sample from the pCN walker
    Xi2prop=0;  Xi1prop=0;
    for j=1:J-1
    Xi2prop=Xi2prop+(0.5*tau*w(j)^2-w(j)*dz(j))/gamma^2;
    Xi1prop=Xi1prop+0.5*tau*(w(j)*(1-w(j)^2))^2/sigma^2- ...
    w(j)*(1-w(j)^2)*(w(j+1)-w(j))/sigma^2;
    end
    if rand<exp(Xi2-Xi2prop+Xi1-Xi1prop)% accept or reject proposed sample
       v=w; Xi2=Xi2prop; Xi1=Xi1prop; bb=bb+1;% update the Markov chain
    end
   rat(n)=bb/n;% running rate of acceptance
   V(n,:)=v;% store the chain
   n=n+1;
end
% plot acceptance ratio and cumulative sample mean
figure;plot(rat);figure;plot(cumsum(V(1:N,end))./[1:N]');

==> matlab_files/p7c.m <==
function this=p7c
clear;set(0,'defaultaxesfontsize',20);format long
%%% p7c.m 4DVAR for inverse Lorenz '63
%% setup

J=0.5e4;% number of steps
a=10;b=8/3;r=28;% define parameters
gamma=1e-1;% observational noise variance is gamma^2
C0=1e-2*eye(3);% prior initial condition covariance
m0=zeros(3,1);% prior initial condition mean
sd=1;rng(sd);% choose random number seed
H=[1,0,0];% observation operator
tau=1e-4;

%% truth

vt(:,1)=m0+sqrtm(C0)*randn(3,1);% truth initial condition
for j=1:J
    vt(:,j+1)=vt(:,j) + tau*f(vt(:,j),a,b,r);% create truth
    dz(:,j)=tau*H*vt(:,j+1)+gamma*sqrt(tau)*randn;% create data
end

%% solution
  
sd=1;rng(sd);% try changing the seed for different 
             % initial conditions -- if the result is not the same,
             % there may be multimodality.                         
    uu=sqrtm(C0)*randn(3,1);% initial guess       
    %uu=vt(:,1);       % truth initial guess option              

% solve with blackbox
% exitflag=1 ==> convergence
[vmap,fval,exitflag]=fminsearch(@(u)I(u,dz,gamma,m0,C0,J,H,a,b,r,tau),uu)

figure;plot(vmap,'ko','Markersize',20, 'Linewidth', 2);%axis([0 4 -1 1.5]);
hold;plot(vt(:,1),'rx','Markersize',20,'Linewidth',2);
hold;xlabel('u');legend('MAP','truth')

%% auxiliary objective function definitions
function out=I(u,dz,gamma,m0,C0,J,H,a,b,r,tau)
Jdet=1/2*(u-m0)'*(C0\(u-m0));Xi3=0;v=zeros(3,J);v(:,1)=u;
for j=1:J
    v(:,j+1)=v(:,j)+tau*f(v(:,j),a,b,r);
    Xi3=Xi3+1/gamma^2*(norm(H*v(:,j+1))^2/2*tau - dz(j)'*H*v(:,j+1));
end
out=Xi3+Jdet;

function rhs=f(y,a,b,r)
rhs(1,1)=a*(y(2)-y(1));
rhs(2,1)=-a*y(1)-y(2)-y(1)*y(3);
rhs(3,1)=y(1)*y(2)-b*y(3)-b*(r+a);





==> matlab_files/p8c.m <==
clear;set(0,'defaultaxesfontsize',20);format long
%%% p8c.m Kalman-Bucy Filter
%% setup

J=1e4;% number of steps
N=2;%dimension of state
I=eye(N);% identity operator
gamma=1;% observational noise variance is gamma^2*I
sigma=1;% dynamics noise variance is sigma^2*I
C0=eye(2);% prior initial condition variance
m0=[0;0];% prior initial condition mean
sd=10;rng(sd);% choose random number seed
A=[-1 1;-1 -1];% dynamics determined by A
tau=0.01;% time discretization is tau
L=expm(A*tau);% forward semigroup operator
Sigma=sigma^2*((A+A')\(L*L'-I));% dynamics noise variance integrated
sqrtS=sqrtm(Sigma);

m=zeros(N,J+1);v=m;z=zeros(J+1,1);c=zeros(N,N,J+1);% pre-allocate
v(:,1)=m0+sqrtm(C0)*randn(N,1);% initial truth
m(:,1)=10*randn(N,1);% initial mean/estimate
c(:,:,1)=100*C0;% initial covariance
z(1)=0;% initial ghost observation
H=[1,0];% observation operator

%% solution % assimilate!

for j=1:J   
    v(:,j+1)=L*v(:,j) + sqrtS*randn(N,1);% truth
    z(j+1)=z(j)+tau*H*v(:,j+1) + gamma*sqrt(tau)*randn;% observation
    
    mhat=L*m(:,j);% estimator intermediate "predict"
    chat=L*c(:,:,j)*L'+Sigma;% covariance intermediate "predict"  
    
    d=(z(j+1)-z(j))/tau-H*mhat;% "innovation"
    K=(tau*chat*H')/(H*chat*H'*tau+gamma^2);% "Kalman gain"
    m(:,j+1)=mhat+K*d;% estimator "update"
    c(:,:,j+1)=(I-K*H)*chat;% covariance "update"    
end

figure;js=501;plot(tau*[0:js-1],v(2,1:js));hold;plot(tau*[0:js-1],m(2,1:js)...
,'m'); plot(tau*[0:js-1],m(2,1:js)+reshape(sqrt(c(2,2,1:js)),1,js),'r--');
plot(tau*[0:js-1],m(2,1:js)-reshape(sqrt(c(2,2,1:js)),1,js),'r--');
hold;grid;xlabel('t');
title('Kalman-Bucy Filter');
figure;plot(tau*[0:J],reshape(c(1,1,:)+c(2,2,:),J+1,1));hold
plot(tau*[0:J],cumsum(reshape(c(1,1,:)+c(2,2,:),J+1,1))./[1:J+1]',...
'm','Linewidth',2); grid;hold;xlabel('t');axis([0 tau*J 0 50]);
title('Kalman-Bucy Filter Covariance');
figure;plot(tau*[0:J],sum((v-m).^2));hold;
plot(tau*[0:J],cumsum(sum((v-m).^2))./[1:J+1],'m','Linewidth',2);grid
hold;xlabel('t');axis([0 tau*J 0 50]);
title('Kalman-Bucy Filter Error')











